ZCSD: a Computational Storage Device over Zoned Namespaces (ZNS) SSDs

The Big Data trend is putting strain on modern storage systems, which have to support high-performance I/O accesses for the large quantities of data. With the prevalent Von Neumann computing architecture, this data is constantly moved back and forth between the computing (i.e., CPU) and storage entities (DRAM, Non-Volatile Memory NVM storage). Hence, as the data volume grows, this constant data movement between the CPU and storage devices has emerged as a key performance bottleneck. To improve the situation, researchers have advocated to leverage computational storage devices (CSDs), which offer a programmable interface to run user-defined data processing operations close to the storage without excessive data movement, thus offering performance improvements. However, despite its potential, building CSD-aware applications remains a challenging task due to the lack of exploration and experimentation with the right API and abstraction. This is due to the limited accessibility to latest CSD/NVM devices, emerging device interfaces, and closed-source software internals of the devices. To remedy the situation, in this work we present an open-source CSD prototype over emerging NVMe Zoned Namespaces (ZNS) SSDs and an interface that can be used to explore application designs for CSD/NVM storage devices. In this paper we summarize the current state of the practice with CSD devices, make a case for designing a CSD prototype with the ZNS interface and eBPF (ZCSD), and present our initial findings. The prototype is available at https://github.com/Dantali0n/qemu-csd.

==> figures/svg-pdf.sh <==
inkscape -z -D --file= execution-time-performance.svg --export-pdf=execution-time-performance.pdf

